Generating Signed Permutations by Twisting Two-Sided Ribbons

We provide a simple and natural solution to the problem of generating all $2^n \cdot n!$ signed permutations of $[n] = \{1,2,\ldots,n\}$. Our solution provides a pleasing generalization of the most famous ordering of permutations: plain changes (Steinhaus-Johnson-Trotter algorithm). In plain changes, the $n!$ permutations of $[n]$ are ordered so that successive permutations differ by swapping a pair of adjacent symbols, and the order is often visualized as a weaving pattern involving $n$ ropes. Here we model a signed permutation using $n$ ribbons with two distinct sides, and each successive configuration is created by twisting (i.e., swapping and turning over) two neighboring ribbons or a single ribbon. By greedily prioritizing $2$-twists of the largest symbol before $1$-twists of the largest symbol, we create a signed version of plain change's memorable zig-zag pattern. We provide a loopless algorithm (i.e., worst-case $\mathcal{O}(1)$-time per object) by extending the well-known mixed-radix Gray code algorithm.

==> programs/looplessFunc.py <==
# -*- coding: utf-8 -*-
"""looplessFunc.ipynb

Automatically generated by Colaboratory.

Original file is located at
    https://colab.research.google.com/drive/1w_8zwvxznFOI7RGSQdFYNbGjjkNr592n
"""

from math import prod, factorial

def swapIndexFn(pair, i):
    word, inverse = pair
    inverse[abs(word[i])] = i+1
    inverse[abs(word[i+1])] = i
    word[i], word[i+1] = word[i+1], word[i]
    return (word, inverse)

# Swap value v to the right.
def swapValueRightFn(pair, val):
    word, inverse = pair
    pos = inverse[abs(val)]
    val2 = word[pos+1]
    word[pos], word[pos+1] = word[pos+1], word[pos]
    inverse[abs(val)] = pos+1
    inverse[abs(val2)] = pos
    return (word, inverse)

# Swap value v to the left.
def swapValueLeftFn(pair, val):
    word, inverse = pair
    pos = inverse[abs(val)]
    val2 = word[pos-1]
    word[pos], word[pos-1] = word[pos-1], word[pos]
    inverse[abs(val)] = pos-1
    inverse[abs(val2)] = pos
    return (word, inverse)

# Flip the sign at index i.
def flipIndexFn(pair, i):
    word, inverse = pair
    word[i] = -word[i]
    return (word, inverse)

# Flip the sign of value v.
def flipValueFn(pair, val):
    word, inverse = pair
    word[inverse[abs(val)]] = -word[inverse[abs(val)]]
    return (word, inverse)

# Twist (i.e., swap and flip) at index i and i+1.
def twistIndexFn(pair, i):
    word, inverse = pair
    inverse[abs(word[i])] = i+1
    inverse[abs(word[i+1])] = i
    word[i], word[i+1] = -word[i+1], -word[i]
    return (word, inverse)

# Twist (i.e., swap and flip) the value v to the right.
def twistValueRightFn(pair, val):
    word, inverse = pair
    pos = inverse[abs(val)]
    val2 = word[pos+1]
    word[pos], word[pos+1] = -word[pos+1], -word[pos]
    inverse[abs(val)] = pos+1
    inverse[abs(val2)] = pos
    return (word, inverse)

# Twist (i.e., swap and flip) the value v to the left.
def twistValueLeftFn(pair, val):
    word, inverse = pair
    pos = inverse[abs(val)]
    val2 = word[pos-1]
    word[pos], word[pos-1] = -word[pos-1], -word[pos]
    inverse[abs(val)] = pos-1
    inverse[abs(val2)] = pos
    return (word, inverse)


def SignedPlainChanges(num):

  bases = tuple(range(num,0,-1)) + (2,) * num
  n = len(bases)
  word = [0] * n
  focus = list(range(n+1))
  dirs = [1] * n
  first = 0 if bases[0] > 1 else 1
  first_perm = ([None]+list(range(1,num+1)),[None]+list(range(1,num+1)))

  decLeftTwistValues = [lambda pair, value=value: twistValueLeftFn(pair, value) for value in range(num,0,-1)]
  decFlipValues = [lambda pair, value=value: flipValueFn(pair, value) for value in range(num,0,-1)]
  incFlipValues = [lambda pair, value=value: flipValueFn(pair, value) for value in range(1,num+1)]
  incRightTwistValues = [lambda pair, value=value: twistValueRightFn(pair, value) for value in range(1,num+1)]

  fns = [None] + decLeftTwistValues + decFlipValues + incFlipValues + incRightTwistValues
  current = first_perm

  while focus[first] < n:
    index = focus[first]
    focus[first] = first
    word[index] += dirs[index]
    change = dirs[index] * (index+1)
    if word[index] == 0 or word[index] == bases[index]-1:
      dirs[index] = -dirs[index]
      extra = 1 if index < n-1 and bases[index+1] == 1 else 0
      focus[index] = focus[index+1+extra]
      focus[index+1+extra] = index+1+extra
    current = fns[change](current)
    print(change if change == None or change < 0 else "+" + str(change), end = " ")
    perm = current[0][1:]
    s = ""
    for symbol in perm:
        if symbol > 0:
            s = s + "+" + str(symbol)
        else:
            s = s + "-" + str(-1 * symbol)
    print(s, end = " ")
    print(*current[1][1:], sep="")

SignedPlainChanges(4)
